Converse bounds for private communication over quantum channels

This paper establishes several converse bounds on the private transmission capabilities of a quantum channel. The main conceptual development builds firmly on the notion of a private state, which is a powerful, uniquely quantum method for simplifying the tripartite picture of privacy involving local operations and public classical communication to a bipartite picture of quantum privacy involving local operations and classical communication. This approach has previously led to some of the strongest upper bounds on secret key rates, including the squashed entanglement and the relative entropy of entanglement. Here we use this approach along with a "privacy test" to establish a general meta-converse bound for private communication, which has a number of applications. The meta-converse allows for proving that any quantum channel's relative entropy of entanglement is a strong converse rate for private communication. For covariant channels, the meta-converse also leads to second-order expansions of relative entropy of entanglement bounds for private communication rates. For such channels, the bounds also apply to the private communication setting in which the sender and receiver are assisted by unlimited public classical communication, and as such, they are relevant for establishing various converse bounds for quantum key distribution protocols conducted over these channels. We find precise characterizations for several channels of interest and apply the methods to establish several converse bounds on the private transmission capabilities of all phase-insensitive bosonic channels.

==> inf-energy-limit-additive-other.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     35978,       1008]
NotebookOptionsPosition[     34616,        959]
NotebookOutlinePosition[     35026,        977]
CellTagsIndexPosition[     34983,        974]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Mu]", ",", "\[Xi]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]", ">=", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"\[Xi]", "<", "1"}], ",", 
     RowBox[{"\[Xi]", ">", "0"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.664276989787215*^9, 3.6642769917969027`*^9}, {
   3.664278323847293*^9, 3.664278324454211*^9}, {3.664278375174838*^9, 
   3.6642784410423107`*^9}, {3.66428856544062*^9, 3.664288568176792*^9}, {
   3.6642887277993793`*^9, 3.66428873238942*^9}, {3.664288856375951*^9, 
   3.664288869959517*^9}, {3.6642889162714863`*^9, 3.664288925639556*^9}, {
   3.664289009616261*^9, 3.6642890112942133`*^9}, {3.664289113746071*^9, 
   3.6642891148884487`*^9}, 3.664291440423218*^9, {3.66429178177768*^9, 
   3.6642917922783012`*^9}, {3.66432367802623*^9, 3.6643236873603277`*^9}, {
   3.66432375340027*^9, 3.66432376075848*^9}, {3.664323810391493*^9, 
   3.664323832174087*^9}, {3.664324108035469*^9, 3.66432410844309*^9}, {
   3.6643241776120768`*^9, 3.664324216203421*^9}, {3.6643567516939983`*^9, 
   3.664356754925111*^9}, {3.664356835926283*^9, 3.6643568363736477`*^9}, {
   3.664528810084187*^9, 3.664528820786354*^9}, {3.664530908626629*^9, 
   3.6645309218396807`*^9}, {3.664530957118371*^9, 3.664530957248106*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.664289285616015*^9, 3.664289296478428*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a1", " ", "=", " ", "\[Mu]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b1", "=", 
   RowBox[{"\[Mu]", "+", "\[Xi]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Mu]", "^", "2"}], " ", "-", " ", 
       RowBox[{"1", "/", "4"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "b1"}], ")"}], "^", "2"}], " ", "-", " ", 
     RowBox[{"4", 
      RowBox[{"c1", "^", "2"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.664278471667016*^9, 3.66427851967518*^9}, {
   3.664278606098403*^9, 3.664278670624646*^9}, {3.664278719630108*^9, 
   3.664278735438694*^9}, 3.6642788165654793`*^9, {3.664284714073494*^9, 
   3.664284717375454*^9}, {3.664291458768855*^9, 3.6642914686389236`*^9}, {
   3.664350545523898*^9, 3.664350578621044*^9}, {3.664356845974613*^9, 
   3.664356854599739*^9}, {3.664530925440378*^9, 3.664530953591395*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Nu]11", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], "*", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"y1", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"b1", "-", "a1"}], ")"}]}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]12", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], "*", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"y1", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], " ", "+", " ", 
       RowBox[{"(", 
        RowBox[{"b1", "-", "a1"}], ")"}]}], ")"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.664278828731926*^9, 3.664278886456575*^9}, {
   3.664284604381968*^9, 3.664284608149798*^9}, {3.664284802980793*^9, 
   3.66428480848586*^9}, 3.664291474878076*^9, {3.664311468390388*^9, 
   3.664311501224291*^9}, {3.6643503640339537`*^9, 3.664350398683769*^9}, {
   3.664353928455924*^9, 3.6643539291357403`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"om1plus", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a1", "+", "b1", " ", "+", " ", 
          RowBox[{"y1", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"y1", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"om1minus", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a1", "+", "b1", " ", "-", " ", 
          RowBox[{"y1", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"y1", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.664278828731926*^9, 3.664278886456575*^9}, {
  3.664284604381968*^9, 3.664284608149798*^9}, {3.664284802980793*^9, 
  3.66428494794879*^9}, {3.664288094981941*^9, 3.664288099466037*^9}, {
  3.664291480590562*^9, 3.6642914823184843`*^9}, {3.66431155631712*^9, 
  3.664311568225995*^9}, {3.664325027582926*^9, 3.6643250549987373`*^9}, {
  3.664347348539383*^9, 3.6643473489078627`*^9}, {3.664347389429946*^9, 
  3.6643474170191317`*^9}, {3.664347484596349*^9, 3.6643475893965883`*^9}, {
  3.664347659760703*^9, 3.664347661137618*^9}, {3.6643504451942368`*^9, 
  3.664350455503508*^9}, {3.664352029646902*^9, 3.664352062334141*^9}, {
  3.6643539112386827`*^9, 3.6643539122919073`*^9}, {3.664354739844736*^9, 
  3.6643547415877657`*^9}, {3.664356253838756*^9, 3.664356254837778*^9}, {
  3.664356606789321*^9, 3.664356610177896*^9}, {3.664357413170505*^9, 
  3.6643574455157213`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    SuperscriptBox["\[Mu]", 
     RowBox[{"1", "/", "4"}]], 
    RowBox[{
     SqrtBox["2"], " ", 
     SuperscriptBox["\[Xi]", 
      RowBox[{"1", "/", "4"}]]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Xi]", 
      RowBox[{"1", "/", "4"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "\[Mu]"], ")"}], 
      RowBox[{"1", "/", "4"}]]}], 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "\[Mu]"], ")"}], 
      RowBox[{"3", "/", "4"}]]}], 
    RowBox[{"16", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["\[Xi]", 
      RowBox[{"5", "/", "4"}]]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "\[Mu]"], ")"}], 
      RowBox[{"5", "/", "4"}]]}], 
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "4"}]]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "\[Mu]"], ")"}], 
      RowBox[{"7", "/", "4"}]]}], 
    RowBox[{"512", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "4"}]]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Xi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "\[Mu]"], ")"}], 
      RowBox[{"9", "/", "4"}]]}], 
    RowBox[{"1024", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["\[Xi]", 
      RowBox[{"7", "/", "4"}]]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], 
     RowBox[{"11", "/", "4"}]],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, -1, 11, 4],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[1], {
   2^Rational[-1, 2] $CellContext`\[Xi]^Rational[-1, 4], 0, Rational[1, 2] 
    2^Rational[-1, 2] $CellContext`\[Xi]^Rational[1, 4], 0, Rational[1, 16] 
    2^Rational[-1, 2] $CellContext`\[Xi]^
     Rational[-5, 4] (-1 + $CellContext`\[Xi]^2), 0, Rational[-1, 32] 
    2^Rational[-1, 2] $CellContext`\[Xi]^
     Rational[-3, 4] (-1 + $CellContext`\[Xi]^2), 0, Rational[-1, 512] 
    2^Rational[-1, 2] $CellContext`\[Xi]^Rational[-9, 4] (-5 + 
     10 $CellContext`\[Xi]^2 + 3 $CellContext`\[Xi]^4), 0, Rational[1, 1024] 
    2^Rational[-1, 2] $CellContext`\[Xi]^Rational[-7, 4] (-3 + 
     6 $CellContext`\[Xi]^2 + 5 $CellContext`\[Xi]^4)}, -1, 11, 4],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.664324229571823*^9, 3.664325056502754*^9, 3.6643474188951883`*^9, {
   3.664347487131381*^9, 3.664347552806107*^9}, 3.664347590711287*^9, 
   3.664347677192123*^9, {3.664350449185588*^9, 3.664350457104383*^9}, 
   3.6643520418233852`*^9, 3.664353930931035*^9, 3.6643547695958977`*^9, 
   3.664356256140889*^9, 3.664356616082951*^9, 3.664356859578333*^9, 
   3.664357415252019*^9, 3.664357451710655*^9, 3.664528830954734*^9, 
   3.664528909872921*^9, 3.6645309623470907`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    SuperscriptBox["\[Mu]", 
     RowBox[{"1", "/", "4"}]], 
    RowBox[{
     SqrtBox["2"], " ", 
     SuperscriptBox["\[Xi]", 
      RowBox[{"1", "/", "4"}]]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Xi]", 
      RowBox[{"1", "/", "4"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "\[Mu]"], ")"}], 
      RowBox[{"1", "/", "4"}]]}], 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "\[Mu]"], ")"}], 
      RowBox[{"3", "/", "4"}]]}], 
    RowBox[{"16", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["\[Xi]", 
      RowBox[{"5", "/", "4"}]]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "\[Mu]"], ")"}], 
      RowBox[{"5", "/", "4"}]]}], 
    RowBox[{"32", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["\[Xi]", 
      RowBox[{"3", "/", "4"}]]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "\[Mu]"], ")"}], 
      RowBox[{"7", "/", "4"}]]}], 
    RowBox[{"512", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "4"}]]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Xi]", "4"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "\[Mu]"], ")"}], 
      RowBox[{"9", "/", "4"}]]}], 
    RowBox[{"1024", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "4"}]]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], 
     RowBox[{"11", "/", "4"}]],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, -1, 11, 4],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[1], {
   2^Rational[-1, 2] $CellContext`\[Xi]^Rational[-1, 4], 0, Rational[-1, 2] 
    2^Rational[-1, 2] $CellContext`\[Xi]^Rational[1, 4], 0, Rational[1, 16] 
    2^Rational[-1, 2] $CellContext`\[Xi]^
     Rational[-5, 4] (-1 + $CellContext`\[Xi]^2), 0, Rational[1, 32] 
    2^Rational[-1, 2] $CellContext`\[Xi]^
     Rational[-3, 4] (-1 + $CellContext`\[Xi]^2), 0, Rational[-1, 512] 
    2^Rational[-1, 2] $CellContext`\[Xi]^Rational[-9, 4] (-5 + 
     10 $CellContext`\[Xi]^2 + 3 $CellContext`\[Xi]^4), 0, Rational[-1, 1024] 
    2^Rational[-1, 2] $CellContext`\[Xi]^Rational[-7, 4] (-3 + 
     6 $CellContext`\[Xi]^2 + 5 $CellContext`\[Xi]^4)}, -1, 11, 4],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.664324229571823*^9, 3.664325056502754*^9, 3.6643474188951883`*^9, {
   3.664347487131381*^9, 3.664347552806107*^9}, 3.664347590711287*^9, 
   3.664347677192123*^9, {3.664350449185588*^9, 3.664350457104383*^9}, 
   3.6643520418233852`*^9, 3.664353930931035*^9, 3.6643547695958977`*^9, 
   3.664356256140889*^9, 3.664356616082951*^9, 3.664356859578333*^9, 
   3.664357415252019*^9, 3.664357451710655*^9, 3.664528830954734*^9, 
   3.664528909872921*^9, 3.664530962392693*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhosymprot", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"om1plus", ",", "om1minus"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"om1minus", ",", "om1plus"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhocov", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", "c1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c1", ",", "b1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"cothDrho", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"rhosymprot", ".", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ArcCoth", "[", 
        RowBox[{"2", "*", "\[Nu]11"}], "]"}], ",", 
       RowBox[{"ArcCoth", "[", 
        RowBox[{"2", "*", "\[Nu]12"}], "]"}]}], "}"}], "]"}], ".", 
    "rhosymprot"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.664278828731926*^9, 3.664278886456575*^9}, {
   3.664284604381968*^9, 3.664284608149798*^9}, {3.664284802980793*^9, 
   3.66428494794879*^9}, {3.664288094981941*^9, 3.664288162023655*^9}, {
   3.6642881947219057`*^9, 3.6642882112090397`*^9}, {3.664288257176264*^9, 
   3.664288413909727*^9}, {3.664290601806676*^9, 3.664290603926066*^9}, {
   3.664291488678835*^9, 3.664291495006207*^9}, {3.664322010103582*^9, 
   3.664322022742478*^9}, 3.664347594837117*^9, {3.664350497525181*^9, 
   3.6643505281485662`*^9}, {3.664350744290908*^9, 3.664350761560369*^9}, {
   3.6643509851654997`*^9, 3.6643509936411123`*^9}, {3.66435206670986*^9, 
   3.664352082804719*^9}, {3.664352129760364*^9, 3.664352132344488*^9}, {
   3.6643521780083847`*^9, 3.66435220132055*^9}, {3.664357435267624*^9, 
   3.6643574354021606`*^9}, {3.664528915692627*^9, 3.664528916196516*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "\[Xi]"}]], "+", 
       FractionBox[
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["1", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Xi]", "2"]}]]}], "\[Mu]"], "+", 
       FractionBox["1", 
        RowBox[{"60", " ", 
         SuperscriptBox["\[Xi]", "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "\[Mu]"], "]"}], "3"],
        SeriesData[$CellContext`\[Mu], 
         DirectedInfinity[1], {}, 0, 12, 4],
        Editable->False]}],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {
       Rational[1, 2]/$CellContext`\[Xi], 0, 0, 0, Rational[1, 2] + 
        Rational[-1, 12] $CellContext`\[Xi]^(-2), 0, 0, 0, 
        Rational[1, 60] $CellContext`\[Xi]^(-3)}, 0, 12, 4],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "\[Xi]"}]], "-", 
       FractionBox["1", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Xi]", "2"], " ", "\[Mu]"}]], "+", 
       FractionBox[
        RowBox[{"4", "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], 
        RowBox[{"240", " ", 
         SuperscriptBox["\[Xi]", "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "\[Mu]"], "]"}], "3"],
        SeriesData[$CellContext`\[Mu], 
         DirectedInfinity[1], {}, 0, 12, 4],
        Editable->False]}],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {
       Rational[1, 2]/$CellContext`\[Xi], 0, 0, 0, 
        Rational[-1, 12] $CellContext`\[Xi]^(-2), 0, 0, 0, 
        Rational[1, 240] $CellContext`\[Xi]^(-3) (4 - 
         5 $CellContext`\[Xi]^2)}, 0, 12, 4],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "\[Xi]"}]], "-", 
       FractionBox["1", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Xi]", "2"], " ", "\[Mu]"}]], "+", 
       FractionBox[
        RowBox[{"4", "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], 
        RowBox[{"240", " ", 
         SuperscriptBox["\[Xi]", "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "\[Mu]"], "]"}], "3"],
        SeriesData[$CellContext`\[Mu], 
         DirectedInfinity[1], {}, 0, 12, 4],
        Editable->False]}],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {
       Rational[1, 2]/$CellContext`\[Xi], 0, 0, 0, 
        Rational[-1, 12] $CellContext`\[Xi]^(-2), 0, 0, 0, 
        Rational[1, 240] $CellContext`\[Xi]^(-3) (4 - 
         5 $CellContext`\[Xi]^2)}, 0, 12, 4],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "\[Xi]"}]], "-", 
       FractionBox["1", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Xi]", "2"], " ", "\[Mu]"}]], "+", 
       FractionBox["1", 
        RowBox[{"60", " ", 
         SuperscriptBox["\[Xi]", "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "\[Mu]"], "]"}], "3"],
        SeriesData[$CellContext`\[Mu], 
         DirectedInfinity[1], {}, 0, 12, 4],
        Editable->False]}],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {
       Rational[1, 2]/$CellContext`\[Xi], 0, 0, 0, 
        Rational[-1, 12] $CellContext`\[Xi]^(-2), 0, 0, 0, 
        Rational[1, 60] $CellContext`\[Xi]^(-3)}, 0, 12, 4],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.664352201986478*^9, 3.664352518434103*^9, 3.664353934803134*^9, 
   3.664354771203776*^9, 3.6643562631280003`*^9, 3.6643566256380997`*^9, {
   3.6643574042798758`*^9, 3.6643574373399982`*^9}, 3.66435746995427*^9, {
   3.664528928321845*^9, 3.6645289400718317`*^9}, 3.664530966935507*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a2", " ", "=", " ", "\[Mu]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b2", "=", 
   RowBox[{"\[Mu]", "+", "\[Xi]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Mu]", " ", "-", " ", 
         RowBox[{"1", "/", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"\[Mu]", "+", "\[Xi]", "-", 
         RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a2", "+", "b2"}], ")"}], "^", "2"}], " ", "-", " ", 
     RowBox[{"4", 
      RowBox[{"c2", "^", "2"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.664278889309215*^9, 3.664278898247841*^9}, 
   3.664284487197783*^9, {3.66428461244663*^9, 3.6642846286653833`*^9}, {
   3.664284742990904*^9, 3.664284774694189*^9}, {3.664291502126405*^9, 
   3.6642915074701777`*^9}, {3.664350536236847*^9, 3.664350539628621*^9}, {
   3.664350584318241*^9, 3.6643506008462553`*^9}, {3.6643575181376057`*^9, 
   3.664357534272026*^9}, {3.664530971217092*^9, 3.6645309817444477`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Nu]21", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "*", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"y2", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"b2", "-", "a2"}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Nu]22", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "*", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"y2", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{"b2", "-", "a2"}], ")"}]}], ")"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.664284488908532*^9, 3.66428448891967*^9}, {
  3.6642845754940853`*^9, 3.664284579474984*^9}, {3.6642847779027243`*^9, 
  3.6642847959737473`*^9}, {3.664291510949882*^9, 3.6642915115176973`*^9}, {
  3.664312696766787*^9, 3.6643127085580378`*^9}, {3.664350192246039*^9, 
  3.66435025294802*^9}, {3.664350616710848*^9, 3.664350682842165*^9}, {
  3.6643539407852573`*^9, 3.664353941632174*^9}, {3.6643547469384108`*^9, 
  3.664354748089879*^9}, {3.664356271718913*^9, 3.664356298458178*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "\[Xi]"}], "+", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", "\[Mu]"}], "+", 
      RowBox[{"\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.664356300175852*^9, 3.6643566353133087`*^9, 
  3.664357537942349*^9, 3.664528952147615*^9, 3.664530986623377*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"\[Xi]", "+", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", "\[Mu]"}], "+", 
      RowBox[{"\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.664356300175852*^9, 3.6643566353133087`*^9, 
  3.664357537942349*^9, 3.664528952147615*^9, 3.664530986657905*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"om2plus", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a2", "+", "b2", " ", "+", " ", 
           RowBox[{"y2", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"y2", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"om2minus", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a2", "+", "b2", " ", "-", " ", 
           RowBox[{"y2", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"y2", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6642849594774733`*^9, 3.664284988139841*^9}, 
   3.664288425255189*^9, 3.664289026886438*^9, {3.664289659934794*^9, 
   3.664289660014412*^9}, {3.664291516269835*^9, 3.664291517653799*^9}, {
   3.664312790949603*^9, 3.664312807419653*^9}, {3.664325086614523*^9, 
   3.664325096222859*^9}, {3.664347610964274*^9, 3.664347634338328*^9}, {
   3.6643476647929173`*^9, 3.6643476665603437`*^9}, {3.664350685195043*^9, 
   3.664350686202428*^9}, {3.6643539439207363`*^9, 3.6643539448560963`*^9}, {
   3.6643547497867002`*^9, 3.664354750890376*^9}, {3.664356305227538*^9, 
   3.664356306195168*^9}, {3.6643566415615788`*^9, 3.664356642497348*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigsymprot", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"om2plus", ",", "om2minus"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"om2minus", ",", "om2plus"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigcov", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a2", ",", "c2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c2", ",", "b2"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cothDsig", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"sigsymprot", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCoth", "[", 
           RowBox[{"2", "*", "\[Nu]21"}], "]"}], ",", 
          RowBox[{"ArcCoth", "[", 
           RowBox[{"2", "*", "\[Nu]22"}], "]"}]}], "}"}], "]"}], ".", 
       "sigsymprot"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6642884291237803`*^9, 3.664288434053279*^9}, {
   3.664288469788034*^9, 3.664288471259828*^9}, {3.664289030238782*^9, 
   3.664289075767249*^9}, {3.664289199717319*^9, 3.664289201570413*^9}, 
   3.664291522246142*^9, {3.664322039710807*^9, 3.664322045109962*^9}, {
   3.664350695473983*^9, 3.664350712978554*^9}, 3.664350765600322*^9, {
   3.66435395310495*^9, 3.664353953189554*^9}, {3.6643547539704113`*^9, 
   3.6643547540553007`*^9}, {3.6643563143708563`*^9, 3.664356314432376*^9}, {
   3.664356647953088*^9, 3.6643566480168667`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Deltaprime", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"cothDrho", "-", "cothDsig"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6642884665470343`*^9, 3.664288466604412*^9}, {
   3.664289224851955*^9, 3.6642892609266443`*^9}, 3.6643243705355177`*^9, 
   3.6643245630374823`*^9, {3.664350768966296*^9, 3.6643507754782257`*^9}, 
   3.664351074933002*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Var1", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"4", "*", 
    RowBox[{"Tr", "[", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{
       RowBox[{"Z", ".", "Deltaprime", ".", "Z", ".", "rhocov"}], ",", "2"}], 
      "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.6642892632572727`*^9, {3.6642893225453453`*^9, 3.664289325836871*^9}, {
   3.664289389794598*^9, 3.6642896011757193`*^9}, {3.66428973025239*^9, 
   3.664289734858831*^9}, 3.66429060847173*^9, 3.6642907228567257`*^9, {
   3.664311634710182*^9, 3.6643116428434477`*^9}, {3.6643124866206207`*^9, 
   3.664312492562262*^9}, {3.664312586571162*^9, 3.66431263765714*^9}, {
   3.6643128389900084`*^9, 3.664312868469905*^9}, {3.6643222292858877`*^9, 
   3.6643222472859077`*^9}, 3.664324568044038*^9, 3.664324767256742*^9, {
   3.664324833158136*^9, 3.6643248376042433`*^9}, {3.664347748617344*^9, 
   3.664347750344842*^9}, {3.664350792262719*^9, 3.664350794404806*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Xi]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], 
    RowBox[{"6", " ", "\[Xi]", " ", "\[Mu]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], "2"],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, 0, 8, 4],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[
   1], {(-1 + $CellContext`\[Xi])^2, 0, 0, 0, 
    Rational[-1, 6] (-1 + $CellContext`\[Xi])^2 $CellContext`\[Xi]^(-1) (
     1 + $CellContext`\[Xi]) (-1 + 3 $CellContext`\[Xi])}, 0, 8, 4],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.664325013501216*^9, 3.66432512208661*^9, 3.66434764446471*^9, 
   3.664347745421411*^9, 3.664348083252142*^9, 3.664350290263115*^9, {
   3.664350786423452*^9, 3.664350795050349*^9}, 3.664352525731884*^9, 
   3.664353957174603*^9, 3.6643547766383343`*^9, 3.664356335802525*^9, 
   3.6643566517065477`*^9, 3.664357584795763*^9, 3.66452900839783*^9, 
   3.6645309976315403`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Var2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Tr", "[", 
       RowBox[{"Deltaprime", ".", "Z", ".", "Deltaprime", ".", "Z"}], "]"}]}],
      ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.6642892632572727`*^9, {3.6642893225453453`*^9, 3.664289325836871*^9}, {
   3.664289389794598*^9, 3.6642896011757193`*^9}, {3.66428973025239*^9, 
   3.664289734858831*^9}, 3.66429060847173*^9, 3.6642907228567257`*^9, {
   3.664311634710182*^9, 3.6643116428434477`*^9}, {3.6643124866206207`*^9, 
   3.664312492562262*^9}, {3.664312586571162*^9, 3.66431263765714*^9}, {
   3.664312902197392*^9, 3.6643129049334087`*^9}, {3.664322251980455*^9, 
   3.6643222742284107`*^9}, {3.664350806534362*^9, 3.664350812692699*^9}, {
   3.664528869446525*^9, 3.664528889613957*^9}, {3.664529416911332*^9, 
   3.6645294615109777`*^9}, 3.6645296432548103`*^9}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "\[Mu]"], "]"}], "2"],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[1], {}, 8, 8, 4],
  Editable->False]], "Output",
 CellChangeTimes->{{3.664350807378439*^9, 3.664350813273753*^9}, 
   3.66435253641749*^9, 3.66435396152535*^9, 3.66435477763361*^9, 
   3.664356345728641*^9, 3.66435665460911*^9, 3.664357596592348*^9, {
   3.6645294131723967`*^9, 3.664529462343913*^9}, 3.6645296444568253`*^9, 
   3.66453100079215*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VarSimple", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Var1", "+", "Var2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.664289736610111*^9, 3.664289768834951*^9}, {
   3.664289969293667*^9, 3.6642899791895847`*^9}, {3.664290067730646*^9, 
   3.664290096297451*^9}, 3.664290717159984*^9, {3.664312976886424*^9, 
   3.664312984057766*^9}, {3.664322327508284*^9, 3.664322343292226*^9}, {
   3.664324778786216*^9, 3.6643247902485943`*^9}, {3.664352539434311*^9, 
   3.664352540715818*^9}, {3.664357667276145*^9, 3.664357667723545*^9}, {
   3.664528900792041*^9, 3.664528901461713*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Xi]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], 
    RowBox[{"6", " ", "\[Xi]", " ", "\[Mu]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], "2"],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, 0, 8, 4],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[
   1], {(-1 + $CellContext`\[Xi])^2, 0, 0, 0, 
    Rational[-1, 6] (-1 + $CellContext`\[Xi])^2 $CellContext`\[Xi]^(-1) (
     1 + $CellContext`\[Xi]) (-1 + 3 $CellContext`\[Xi])}, 0, 8, 4],
  Editable->False]], "Output",
 CellChangeTimes->{3.664352541417487*^9, 3.664353966427064*^9, 
  3.664354777927442*^9, 3.66435635875184*^9, 3.66435666349226*^9, 
  3.664357622971161*^9, 3.6643576697239733`*^9, 3.664529466471664*^9, 
  3.664529646534822*^9, 3.664531005993012*^9}]
}, Open  ]]
},
WindowSize->{1398, 855},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1397, 25, 46, "Input"],
Cell[1957, 47, 321, 10, 28, "Input"],
Cell[2281, 59, 1204, 30, 80, "Input"],
Cell[3488, 91, 1157, 33, 46, "Input"],
Cell[CellGroupData[{
Cell[4670, 128, 2328, 57, 46, "Input"],
Cell[7001, 187, 3829, 114, 68, "Output"],
Cell[10833, 303, 3828, 114, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14698, 422, 1793, 41, 63, "Input"],
Cell[16494, 465, 4335, 118, 61, "Output"]
}, Open  ]],
Cell[20844, 586, 1346, 34, 80, "Input"],
Cell[CellGroupData[{
Cell[22215, 624, 1271, 32, 46, "Input"],
Cell[23489, 658, 472, 14, 47, "Output"],
Cell[23964, 674, 452, 13, 47, "Output"]
}, Open  ]],
Cell[24431, 690, 2162, 55, 46, "Input"],
Cell[26596, 747, 1661, 43, 63, "Input"],
Cell[28260, 792, 401, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[28686, 804, 971, 18, 28, "Input"],
Cell[29660, 824, 1429, 39, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31126, 868, 1020, 21, 28, "Input"],
Cell[32149, 891, 523, 12, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32709, 908, 610, 10, 28, "Input"],
Cell[33322, 920, 1278, 36, 53, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> inf-energy-limit-amp-other.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     54041,       1545]
NotebookOptionsPosition[     52321,       1484]
NotebookOutlinePosition[     52731,       1502]
CellTagsIndexPosition[     52688,       1499]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Mu]", ",", "g"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]", ">=", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"g", ">", "1"}], ",", 
     RowBox[{"\[Omega]", ">", 
      RowBox[{"1", "/", "2"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.664276989787215*^9, 3.6642769917969027`*^9}, {
   3.664278323847293*^9, 3.664278324454211*^9}, {3.664278375174838*^9, 
   3.6642784410423107`*^9}, {3.66428856544062*^9, 3.664288568176792*^9}, {
   3.6642887277993793`*^9, 3.66428873238942*^9}, {3.664288856375951*^9, 
   3.664288869959517*^9}, {3.6642889162714863`*^9, 3.664288925639556*^9}, {
   3.664289009616261*^9, 3.6642890112942133`*^9}, {3.664289113746071*^9, 
   3.6642891148884487`*^9}, 3.664291440423218*^9, {3.66429178177768*^9, 
   3.6642917922783012`*^9}, {3.66432367802623*^9, 3.6643236873603277`*^9}, {
   3.66432375340027*^9, 3.66432376075848*^9}, {3.664323810391493*^9, 
   3.664323832174087*^9}, {3.664324108035469*^9, 3.66432410844309*^9}, {
   3.6643241776120768`*^9, 3.664324216203421*^9}, {3.6643567516939983`*^9, 
   3.664356754925111*^9}, {3.664356835926283*^9, 3.6643568363736477`*^9}, {
   3.664528810084187*^9, 3.664528820786354*^9}, {3.6645302250944223`*^9, 
   3.664530232683682*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.664289285616015*^9, 3.664289296478428*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a1", " ", "=", " ", "\[Mu]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b1", "=", 
   RowBox[{
    RowBox[{"g", "*", "\[Mu]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"g", "-", "1"}], ")"}], "*", "\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"g", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Mu]", "^", "2"}], " ", "-", " ", 
        RowBox[{"1", "/", "4"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "b1"}], ")"}], "^", "2"}], " ", "-", " ", 
     RowBox[{"4", 
      RowBox[{"c1", "^", "2"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.664278471667016*^9, 3.66427851967518*^9}, {
   3.664278606098403*^9, 3.664278670624646*^9}, {3.664278719630108*^9, 
   3.664278735438694*^9}, 3.6642788165654793`*^9, {3.664284714073494*^9, 
   3.664284717375454*^9}, {3.664291458768855*^9, 3.6642914686389236`*^9}, {
   3.664350545523898*^9, 3.664350578621044*^9}, {3.664356845974613*^9, 
   3.664356854599739*^9}, {3.664530235141294*^9, 3.6645302426691313`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Nu]11", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], "*", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"y1", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"b1", "-", "a1"}], ")"}]}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]12", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], "*", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"y1", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], " ", "+", " ", 
       RowBox[{"(", 
        RowBox[{"b1", "-", "a1"}], ")"}]}], ")"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.664278828731926*^9, 3.664278886456575*^9}, {
   3.664284604381968*^9, 3.664284608149798*^9}, {3.664284802980793*^9, 
   3.66428480848586*^9}, 3.664291474878076*^9, {3.664311468390388*^9, 
   3.664311501224291*^9}, {3.6643503640339537`*^9, 3.664350398683769*^9}, {
   3.664353928455924*^9, 3.6643539291357403`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"om1plus", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a1", "+", "b1", " ", "+", " ", 
          RowBox[{"y1", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"y1", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"om1minus", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a1", "+", "b1", " ", "-", " ", 
          RowBox[{"y1", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"y1", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.664278828731926*^9, 3.664278886456575*^9}, {
  3.664284604381968*^9, 3.664284608149798*^9}, {3.664284802980793*^9, 
  3.66428494794879*^9}, {3.664288094981941*^9, 3.664288099466037*^9}, {
  3.664291480590562*^9, 3.6642914823184843`*^9}, {3.66431155631712*^9, 
  3.664311568225995*^9}, {3.664325027582926*^9, 3.6643250549987373`*^9}, {
  3.664347348539383*^9, 3.6643473489078627`*^9}, {3.664347389429946*^9, 
  3.6643474170191317`*^9}, {3.664347484596349*^9, 3.6643475893965883`*^9}, {
  3.664347659760703*^9, 3.664347661137618*^9}, {3.6643504451942368`*^9, 
  3.664350455503508*^9}, {3.664352029646902*^9, 3.664352062334141*^9}, {
  3.6643539112386827`*^9, 3.6643539122919073`*^9}, {3.664354739844736*^9, 
  3.6643547415877657`*^9}, {3.664356253838756*^9, 3.664356254837778*^9}, {
  3.664356606789321*^9, 3.664356610177896*^9}, {3.664357413170505*^9, 
  3.6643574455157213`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "g"}], "g"]]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox["g", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}], ")"}], "3"]]], " ", "\[Omega]"}], 
    "\[Mu]"], "+", 
   FractionBox[
    RowBox[{
     SqrtBox["g"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "g", "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "g"}]}], ")"}], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "g"}], ")"}], 
      RowBox[{"5", "/", "2"}]], " ", 
     SuperscriptBox["\[Mu]", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], "3"],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[
   1], {((-1 + $CellContext`g)/$CellContext`g)^
    Rational[-1, 2], -((-1 + $CellContext`g)^(-3) $CellContext`g)^
     Rational[1, 2] $CellContext`\[Omega], 
    Rational[1, 8] (-1 + $CellContext`g)^Rational[-5, 2] $CellContext`g^
     Rational[1, 2] (-1 - $CellContext`g + 
     4 (2 + 3 $CellContext`g) $CellContext`\[Omega]^2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.664324229571823*^9, 3.664325056502754*^9, 3.6643474188951883`*^9, {
   3.664347487131381*^9, 3.664347552806107*^9}, 3.664347590711287*^9, 
   3.664347677192123*^9, {3.664350449185588*^9, 3.664350457104383*^9}, 
   3.6643520418233852`*^9, 3.664353930931035*^9, 3.6643547695958977`*^9, 
   3.664356256140889*^9, 3.664356616082951*^9, 3.664356859578333*^9, 
   3.664357415252019*^9, 3.664357451710655*^9, 3.664528830954734*^9, 
   3.664528909872921*^9, 3.664530276779983*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", "g"}]]], "-", 
   FractionBox[
    RowBox[{"g", " ", "\[Omega]"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "g"}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", "\[Mu]"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "g"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "g"}], ")"}]}], "+", 
     RowBox[{"4", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "g"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "g"}], ")"}], 
      RowBox[{"5", "/", "2"}]], " ", 
     SuperscriptBox["\[Mu]", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], "3"],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[
   1], {(-1 + $CellContext`g)^
    Rational[-1, 2], -(-1 + $CellContext`g)^
     Rational[-3, 2] $CellContext`g $CellContext`\[Omega], 
    Rational[1, 8] (-1 + $CellContext`g)^
     Rational[-5, 2] (-$CellContext`g (1 + $CellContext`g) + 
     4 $CellContext`g (3 + 2 $CellContext`g) $CellContext`\[Omega]^2)}, 0, 3, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.664324229571823*^9, 3.664325056502754*^9, 3.6643474188951883`*^9, {
   3.664347487131381*^9, 3.664347552806107*^9}, 3.664347590711287*^9, 
   3.664347677192123*^9, {3.664350449185588*^9, 3.664350457104383*^9}, 
   3.6643520418233852`*^9, 3.664353930931035*^9, 3.6643547695958977`*^9, 
   3.664356256140889*^9, 3.664356616082951*^9, 3.664356859578333*^9, 
   3.664357415252019*^9, 3.664357451710655*^9, 3.664528830954734*^9, 
   3.664528909872921*^9, 3.664530276892191*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhosymprot", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"om1plus", ",", "om1minus"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"om1minus", ",", "om1plus"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhocov", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", "c1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c1", ",", "b1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"cothDrho", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"rhosymprot", ".", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ArcCoth", "[", 
        RowBox[{"2", "*", "\[Nu]11"}], "]"}], ",", 
       RowBox[{"ArcCoth", "[", 
        RowBox[{"2", "*", "\[Nu]12"}], "]"}]}], "}"}], "]"}], ".", 
    "rhosymprot"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.664278828731926*^9, 3.664278886456575*^9}, {
   3.664284604381968*^9, 3.664284608149798*^9}, {3.664284802980793*^9, 
   3.66428494794879*^9}, {3.664288094981941*^9, 3.664288162023655*^9}, {
   3.6642881947219057`*^9, 3.6642882112090397`*^9}, {3.664288257176264*^9, 
   3.664288413909727*^9}, {3.664290601806676*^9, 3.664290603926066*^9}, {
   3.664291488678835*^9, 3.664291495006207*^9}, {3.664322010103582*^9, 
   3.664322022742478*^9}, 3.664347594837117*^9, {3.664350497525181*^9, 
   3.6643505281485662`*^9}, {3.664350744290908*^9, 3.664350761560369*^9}, {
   3.6643509851654997`*^9, 3.6643509936411123`*^9}, {3.66435206670986*^9, 
   3.664352082804719*^9}, {3.664352129760364*^9, 3.664352132344488*^9}, {
   3.6643521780083847`*^9, 3.66435220132055*^9}, {3.664357435267624*^9, 
   3.6643574354021606`*^9}, {3.664528915692627*^9, 3.664528916196516*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"g", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["2", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "g"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"1", "+", 
         SuperscriptBox["g", "2"], "-", 
         RowBox[{"4", " ", "g", " ", "\[Omega]", " ", 
          RowBox[{"ArcCoth", "[", 
           RowBox[{"2", " ", "\[Omega]"}], "]"}]}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], "2"], " ", "\[Mu]"}]], "+", 
       FractionBox[
        RowBox[{"g", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "g"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "\[Omega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{"2", " ", "\[Omega]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "\[Mu]"], "]"}], "3"],
        SeriesData[$CellContext`\[Mu], 
         DirectedInfinity[1], {}, 0, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {
       Rational[1, 2] (-1 + $CellContext`g)^(-1) $CellContext`g 
        Log[1 + 2/(-1 + 2 $CellContext`\[Omega])], 
        Rational[1, 2] (-1 + $CellContext`g)^(-2) (1 + $CellContext`g^2 - 
         4 $CellContext`g $CellContext`\[Omega] 
         ArcCoth[2 $CellContext`\[Omega]]), 
        Rational[1, 4] (-1 + $CellContext`g)^(-3) $CellContext`g (
         1 + $CellContext`g) ((-6) $CellContext`\[Omega] + (-1 + 
           12 $CellContext`\[Omega]^2) ArcCoth[2 $CellContext`\[Omega]])}, 0, 
       3, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SqrtBox["g"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["2", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "g"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SqrtBox["g"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "g"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Omega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["2", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], "2"], " ", "\[Mu]"}]], "+", 
       FractionBox[
        RowBox[{
         SqrtBox["g"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"g", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "g"}], ")"}]}]}], ")"}], " ", "\[Omega]"}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "g"}], ")"}], "2"]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"g", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "g"}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{"2", " ", "\[Omega]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "\[Mu]"], "]"}], "3"],
        SeriesData[$CellContext`\[Mu], 
         DirectedInfinity[1], {}, 0, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {
       Rational[1, 2] (-1 + $CellContext`g)^(-1) $CellContext`g^
         Rational[1, 2] Log[1 + 2/(-1 + 2 $CellContext`\[Omega])], 
        Rational[-1, 2] (-1 + $CellContext`g)^(-2) $CellContext`g^
         Rational[1, 2] (
         1 + $CellContext`g) (-1 + $CellContext`\[Omega] 
          Log[1 + 2/(-1 + 2 $CellContext`\[Omega])]), 
        Rational[1, 8] (-1 + $CellContext`g)^(-3) $CellContext`g^
         Rational[
          1, 2] ((-4) (
           1 + $CellContext`g (
             4 + $CellContext`g)) $CellContext`\[Omega] + (-(
              1 + $CellContext`g)^2 + 
           8 (1 + $CellContext`g (
               4 + $CellContext`g)) $CellContext`\[Omega]^2) 
          ArcCoth[2 $CellContext`\[Omega]])}, 0, 3, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SqrtBox["g"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["2", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "g"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SqrtBox["g"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "g"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Omega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["2", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], "2"], " ", "\[Mu]"}]], "+", 
       FractionBox[
        RowBox[{
         SqrtBox["g"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"g", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "g"}], ")"}]}]}], ")"}], " ", "\[Omega]"}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "g"}], ")"}], "2"]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"g", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "g"}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{"2", " ", "\[Omega]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "\[Mu]"], "]"}], "3"],
        SeriesData[$CellContext`\[Mu], 
         DirectedInfinity[1], {}, 0, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {
       Rational[1, 2] (-1 + $CellContext`g)^(-1) $CellContext`g^
         Rational[1, 2] Log[1 + 2/(-1 + 2 $CellContext`\[Omega])], 
        Rational[-1, 2] (-1 + $CellContext`g)^(-2) $CellContext`g^
         Rational[1, 2] (
         1 + $CellContext`g) (-1 + $CellContext`\[Omega] 
          Log[1 + 2/(-1 + 2 $CellContext`\[Omega])]), 
        Rational[1, 8] (-1 + $CellContext`g)^(-3) $CellContext`g^
         Rational[
          1, 2] ((-4) (
           1 + $CellContext`g (
             4 + $CellContext`g)) $CellContext`\[Omega] + (-(
              1 + $CellContext`g)^2 + 
           8 (1 + $CellContext`g (
               4 + $CellContext`g)) $CellContext`\[Omega]^2) 
          ArcCoth[2 $CellContext`\[Omega]])}, 0, 3, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["2", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "g"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"g", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Omega]", " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{"2", " ", "\[Omega]"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], "2"], " ", "\[Mu]"}]], "+", 
       FractionBox[
        RowBox[{"g", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "g"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "\[Omega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{"2", " ", "\[Omega]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "\[Mu]"], "]"}], "3"],
        SeriesData[$CellContext`\[Mu], 
         DirectedInfinity[1], {}, 0, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {
       Rational[1, 2] (-1 + $CellContext`g)^(-1) 
        Log[1 + 2/(-1 + 
           2 $CellContext`\[Omega])], (-1 + $CellContext`g)^(-2) \
$CellContext`g (1 - 2 $CellContext`\[Omega] ArcCoth[2 $CellContext`\[Omega]]),
         Rational[1, 4] (-1 + $CellContext`g)^(-3) $CellContext`g (
         1 + $CellContext`g) ((-6) $CellContext`\[Omega] + (-1 + 
           12 $CellContext`\[Omega]^2) ArcCoth[2 $CellContext`\[Omega]])}, 0, 
       3, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.664352201986478*^9, 3.664352518434103*^9, 3.664353934803134*^9, 
   3.664354771203776*^9, 3.6643562631280003`*^9, 3.6643566256380997`*^9, {
   3.6643574042798758`*^9, 3.6643574373399982`*^9}, 3.66435746995427*^9, {
   3.664528928321845*^9, 3.6645289400718317`*^9}, 3.664530282015707*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a2", " ", "=", " ", "\[Mu]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b2", "=", 
   RowBox[{
    RowBox[{"g", "*", "\[Mu]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"g", "-", "1"}], ")"}], "*", "\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Mu]", " ", "-", " ", 
         RowBox[{"1", "/", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g", "*", "\[Mu]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"g", "-", "1"}], ")"}], "*", "\[Omega]"}], "-", 
         RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a2", "+", "b2"}], ")"}], "^", "2"}], " ", "-", " ", 
     RowBox[{"4", 
      RowBox[{"c2", "^", "2"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.664278889309215*^9, 3.664278898247841*^9}, 
   3.664284487197783*^9, {3.66428461244663*^9, 3.6642846286653833`*^9}, {
   3.664284742990904*^9, 3.664284774694189*^9}, {3.664291502126405*^9, 
   3.6642915074701777`*^9}, {3.664350536236847*^9, 3.664350539628621*^9}, {
   3.664350584318241*^9, 3.6643506008462553`*^9}, {3.6643575181376057`*^9, 
   3.664357534272026*^9}, {3.664530252669126*^9, 3.6645302645641747`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Nu]21", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "*", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"y2", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"b2", "-", "a2"}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Nu]22", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "*", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"y2", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{"b2", "-", "a2"}], ")"}]}], ")"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.664284488908532*^9, 3.66428448891967*^9}, {
  3.6642845754940853`*^9, 3.664284579474984*^9}, {3.6642847779027243`*^9, 
  3.6642847959737473`*^9}, {3.664291510949882*^9, 3.6642915115176973`*^9}, {
  3.664312696766787*^9, 3.6643127085580378`*^9}, {3.664350192246039*^9, 
  3.66435025294802*^9}, {3.664350616710848*^9, 3.664350682842165*^9}, {
  3.6643539407852573`*^9, 3.664353941632174*^9}, {3.6643547469384108`*^9, 
  3.664354748089879*^9}, {3.664356271718913*^9, 3.664356298458178*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"\[Mu]", "-", 
    RowBox[{"g", " ", "\[Mu]"}], "+", "\[Omega]", "-", 
    RowBox[{"g", " ", "\[Omega]"}], "+", 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Mu]", "+", 
         RowBox[{"g", " ", "\[Mu]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "\[Omega]"}]}], ")"}],
        "2"], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "\[Mu]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "\[Omega]", "+", 
         RowBox[{"g", " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", "+", "\[Omega]"}], ")"}]}]}], ")"}]}]}]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.664356300175852*^9, 3.6643566353133087`*^9, 
  3.664357537942349*^9, 3.664528952147615*^9, 3.6645302873671093`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "\[Mu]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "\[Omega]"}], "+", 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Mu]", "+", 
         RowBox[{"g", " ", "\[Mu]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "\[Omega]"}]}], ")"}],
        "2"], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "\[Mu]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "\[Omega]", "+", 
         RowBox[{"g", " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", "+", "\[Omega]"}], ")"}]}]}], ")"}]}]}]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.664356300175852*^9, 3.6643566353133087`*^9, 
  3.664357537942349*^9, 3.664528952147615*^9, 3.6645302874501047`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"om2plus", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a2", "+", "b2", " ", "+", " ", 
           RowBox[{"y2", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"y2", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"om2minus", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a2", "+", "b2", " ", "-", " ", 
           RowBox[{"y2", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"y2", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6642849594774733`*^9, 3.664284988139841*^9}, 
   3.664288425255189*^9, 3.664289026886438*^9, {3.664289659934794*^9, 
   3.664289660014412*^9}, {3.664291516269835*^9, 3.664291517653799*^9}, {
   3.664312790949603*^9, 3.664312807419653*^9}, {3.664325086614523*^9, 
   3.664325096222859*^9}, {3.664347610964274*^9, 3.664347634338328*^9}, {
   3.6643476647929173`*^9, 3.6643476665603437`*^9}, {3.664350685195043*^9, 
   3.664350686202428*^9}, {3.6643539439207363`*^9, 3.6643539448560963`*^9}, {
   3.6643547497867002`*^9, 3.664354750890376*^9}, {3.664356305227538*^9, 
   3.664356306195168*^9}, {3.6643566415615788`*^9, 3.664356642497348*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigsymprot", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"om2plus", ",", "om2minus"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"om2minus", ",", "om2plus"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigcov", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a2", ",", "c2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c2", ",", "b2"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cothDsig", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"sigsymprot", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCoth", "[", 
           RowBox[{"2", "*", "\[Nu]21"}], "]"}], ",", 
          RowBox[{"ArcCoth", "[", 
           RowBox[{"2", "*", "\[Nu]22"}], "]"}]}], "}"}], "]"}], ".", 
       "sigsymprot"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6642884291237803`*^9, 3.664288434053279*^9}, {
   3.664288469788034*^9, 3.664288471259828*^9}, {3.664289030238782*^9, 
   3.664289075767249*^9}, {3.664289199717319*^9, 3.664289201570413*^9}, 
   3.664291522246142*^9, {3.664322039710807*^9, 3.664322045109962*^9}, {
   3.664350695473983*^9, 3.664350712978554*^9}, 3.664350765600322*^9, {
   3.66435395310495*^9, 3.664353953189554*^9}, {3.6643547539704113`*^9, 
   3.6643547540553007`*^9}, {3.6643563143708563`*^9, 3.664356314432376*^9}, {
   3.664356647953088*^9, 3.6643566480168667`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Deltaprime", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"cothDrho", "-", "cothDsig"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6642884665470343`*^9, 3.664288466604412*^9}, {
   3.664289224851955*^9, 3.6642892609266443`*^9}, 3.6643243705355177`*^9, 
   3.6643245630374823`*^9, {3.664350768966296*^9, 3.6643507754782257`*^9}, 
   3.664351074933002*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Var1", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"4", "*", 
    RowBox[{"Tr", "[", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{
       RowBox[{"Z", ".", "Deltaprime", ".", "Z", ".", "rhocov"}], ",", "2"}], 
      "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.6642892632572727`*^9, {3.6642893225453453`*^9, 3.664289325836871*^9}, {
   3.664289389794598*^9, 3.6642896011757193`*^9}, {3.66428973025239*^9, 
   3.664289734858831*^9}, 3.66429060847173*^9, 3.6642907228567257`*^9, {
   3.664311634710182*^9, 3.6643116428434477`*^9}, {3.6643124866206207`*^9, 
   3.664312492562262*^9}, {3.664312586571162*^9, 3.66431263765714*^9}, {
   3.6643128389900084`*^9, 3.664312868469905*^9}, {3.6643222292858877`*^9, 
   3.6643222472859077`*^9}, 3.664324568044038*^9, 3.664324767256742*^9, {
   3.664324833158136*^9, 3.6643248376042433`*^9}, {3.664347748617344*^9, 
   3.664347750344842*^9}, {3.664350792262719*^9, 3.664350794404806*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Omega]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["g", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "g"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"ArcCoth", "[", 
          RowBox[{"2", " ", "\[Omega]"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "g"}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Omega]"}]}], 
            RowBox[{"g", "-", 
             RowBox[{"2", " ", "g", " ", "\[Omega]"}]}]]}], "]"}], "2"]}], 
       "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["g", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "g"}], ")"}], "2"], " ", 
        RowBox[{"ArcCoth", "[", 
         RowBox[{"2", " ", "\[Omega]"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["2", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"g", "+", 
           SuperscriptBox["g", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["2", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}], "2"]}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "g"}], ")"}], "4"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], "1"],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[
   1], {(-1 + $CellContext`g)^(-4) $CellContext`\[Omega]^2 (
     16 $CellContext`g^2 (1 + $CellContext`g)^2 
      ArcCoth[2 $CellContext`\[Omega]]^2 + (-1 + $CellContext`g)^4 
      Log[-(1 + 2 $CellContext`\[Omega])/($CellContext`g - 
         2 $CellContext`g $CellContext`\[Omega])]^2 - 
     16 $CellContext`g^2 (1 + $CellContext`g)^2 
     ArcCoth[2 $CellContext`\[Omega]] 
     Log[1 + 2/(-1 + 2 $CellContext`\[Omega])] + 
     4 ($CellContext`g + $CellContext`g^2)^2 
      Log[1 + 2/(-1 + 2 $CellContext`\[Omega])]^2)}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.664325013501216*^9, 3.66432512208661*^9, 3.66434764446471*^9, 
   3.664347745421411*^9, 3.664348083252142*^9, 3.664350290263115*^9, {
   3.664350786423452*^9, 3.664350795050349*^9}, 3.664352525731884*^9, 
   3.664353957174603*^9, 3.6643547766383343`*^9, 3.664356335802525*^9, 
   3.6643566517065477`*^9, 3.664357584795763*^9, 3.66452900839783*^9, 
   3.664530323706592*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Var2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Tr", "[", 
       RowBox[{"Deltaprime", ".", "Z", ".", "Deltaprime", ".", "Z"}], "]"}]}],
      ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.6642892632572727`*^9, {3.6642893225453453`*^9, 3.664289325836871*^9}, {
   3.664289389794598*^9, 3.6642896011757193`*^9}, {3.66428973025239*^9, 
   3.664289734858831*^9}, 3.66429060847173*^9, 3.6642907228567257`*^9, {
   3.664311634710182*^9, 3.6643116428434477`*^9}, {3.6643124866206207`*^9, 
   3.664312492562262*^9}, {3.664312586571162*^9, 3.66431263765714*^9}, {
   3.664312902197392*^9, 3.6643129049334087`*^9}, {3.664322251980455*^9, 
   3.6643222742284107`*^9}, {3.664350806534362*^9, 3.664350812692699*^9}, {
   3.664528869446525*^9, 3.664528889613957*^9}, {3.664529416911332*^9, 
   3.6645294615109777`*^9}, 3.6645296432548103`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Omega]"}]}], 
          RowBox[{"g", "-", 
           RowBox[{"2", " ", "g", " ", "\[Omega]"}]}]]}], "]"}], "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "g"}], ")"}], " ", "g", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"g", "-", 
          FractionBox[
           RowBox[{"2", " ", "g"}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}], "2"]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}], ")"}], "2"]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], "1"],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[1], {
   Rational[-1, 4] (-1 + $CellContext`g)^(-2) (
     Log[-(1 + 2 $CellContext`\[Omega])/($CellContext`g - 
        2 $CellContext`g $CellContext`\[Omega])]^2 + (-2 + $CellContext`g) \
$CellContext`g 
      Log[$CellContext`g - 2 $CellContext`g/(1 + 
         2 $CellContext`\[Omega])]^2)}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.664350807378439*^9, 3.664350813273753*^9}, 
   3.66435253641749*^9, 3.66435396152535*^9, 3.66435477763361*^9, 
   3.664356345728641*^9, 3.66435665460911*^9, 3.664357596592348*^9, {
   3.6645294131723967`*^9, 3.664529462343913*^9}, 3.6645296444568253`*^9, 
   3.6645303312961893`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VarSimple", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Var1", "+", "Var2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.664289736610111*^9, 3.664289768834951*^9}, {
   3.664289969293667*^9, 3.6642899791895847`*^9}, {3.664290067730646*^9, 
   3.664290096297451*^9}, 3.664290717159984*^9, {3.664312976886424*^9, 
   3.664312984057766*^9}, {3.664322327508284*^9, 3.664322343292226*^9}, {
   3.664324778786216*^9, 3.6643247902485943`*^9}, {3.664352539434311*^9, 
   3.664352540715818*^9}, {3.664357667276145*^9, 3.664357667723545*^9}, {
   3.664528900792041*^9, 3.664528901461713*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}], ")"}], "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", 
       SuperscriptBox["g", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "g"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"ArcCoth", "[", 
         RowBox[{"2", " ", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "g"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Omega]"}]}], 
           RowBox[{"g", "-", 
            RowBox[{"2", " ", "g", " ", "\[Omega]"}]}]]}], "]"}], "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["g", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "g"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"ArcCoth", "[", 
        RowBox[{"2", " ", "\[Omega]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"g", "+", 
          SuperscriptBox["g", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["2", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "g"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}], ")"}], "2"], " ", "g", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"g", "-", 
          FractionBox[
           RowBox[{"2", " ", "g"}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}], "2"]}]}], ")"}]}], 
   "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], "1"],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[1], {
   Rational[1, 4] (-1 + $CellContext`g)^(-4) (
     64 $CellContext`g^2 (1 + $CellContext`g)^2 $CellContext`\[Omega]^2 
      ArcCoth[2 $CellContext`\[Omega]]^2 + (-1 + $CellContext`g)^2 (-1 + 
       4 (-1 + $CellContext`g)^2 $CellContext`\[Omega]^2) 
      Log[-(1 + 2 $CellContext`\[Omega])/($CellContext`g - 
         2 $CellContext`g $CellContext`\[Omega])]^2 - 
     64 $CellContext`g^2 (1 + $CellContext`g)^2 $CellContext`\[Omega]^2 
     ArcCoth[2 $CellContext`\[Omega]] 
     Log[1 + 2/(-1 + 2 $CellContext`\[Omega])] + 
     16 ($CellContext`g + $CellContext`g^2)^2 $CellContext`\[Omega]^2 
      Log[1 + 2/(-1 + 
          2 $CellContext`\[Omega])]^2 - (-2 + $CellContext`g) (-1 + \
$CellContext`g)^2 $CellContext`g 
     Log[$CellContext`g - 2 $CellContext`g/(1 + 2 $CellContext`\[Omega])]^2)},
    0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.664352541417487*^9, 3.664353966427064*^9, 
  3.664354777927442*^9, 3.66435635875184*^9, 3.66435666349226*^9, 
  3.664357622971161*^9, 3.6643576697239733`*^9, 3.664529466471664*^9, 
  3.664529646534822*^9, 3.664530338742405*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}], ")"}], "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", 
       SuperscriptBox["g", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "g"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"ArcCoth", "[", 
         RowBox[{"2", " ", "\[Omega]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "g"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Omega]"}]}], 
           RowBox[{"g", "-", 
            RowBox[{"2", " ", "g", " ", "\[Omega]"}]}]]}], "]"}], "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["g", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "g"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"ArcCoth", "[", 
        RowBox[{"2", " ", "\[Omega]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"g", "+", 
          SuperscriptBox["g", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["2", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "g"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}], ")"}], "2"], " ", "g", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"g", "-", 
          FractionBox[
           RowBox[{"2", " ", "g"}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}], "2"]}]}], ")"}]}], 
   ",", 
   RowBox[{"\[Omega]", "\[Rule]", 
    RowBox[{"1", "/", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.664358127431126*^9, 3.664358157582724*^9}, {
   3.664529503769041*^9, 3.664529506174801*^9}, 3.664529570396078*^9, 
   3.6645296583580313`*^9, 3.664530365246078*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.664358158681469*^9, 3.664529507604828*^9, 
  3.66452957156715*^9, 3.664529659451193*^9, 3.664530370600609*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"64", " ", 
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "g"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Omega]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"ArcCoth", "[", 
       RowBox[{"2", " ", "\[Omega]"}], "]"}], "2"]}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "g"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Omega]", "2"], " ", 
     RowBox[{"ArcCoth", "[", 
      RowBox[{"2", " ", "\[Omega]"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"g", "+", 
        SuperscriptBox["g", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Omega]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}], "2"]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.664529912763082*^9, 3.664529937080113*^9}, {
  3.66453063380827*^9, 3.66453067031593*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6645299375377817`*^9, {3.664530644247855*^9, 3.6645306718307867`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "g"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], " ", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "g"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}], ")"}], "2"], " ", "g"}]}], " ", 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}], ")"}], "4"]}], ")"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.664530679741951*^9, 3.6645307255055428`*^9}, {
  3.664530803178191*^9, 3.664530809961527*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], "+", 
  SuperscriptBox["\[Omega]", "2"]}]], "Output",
 CellChangeTimes->{3.6645307265257874`*^9, 3.664530810680825*^9}]
}, Open  ]]
},
WindowSize->{1398, 855},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1373, 26, 46, "Input"],
Cell[1933, 48, 321, 10, 28, "Input"],
Cell[2257, 60, 1431, 40, 80, "Input"],
Cell[3691, 102, 1157, 33, 46, "Input"],
Cell[CellGroupData[{
Cell[4873, 139, 2328, 57, 46, "Input"],
Cell[7204, 198, 2051, 58, 101, "Output"],
Cell[9258, 258, 2009, 57, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11304, 320, 1793, 41, 63, "Input"],
Cell[13100, 363, 11998, 332, 212, "Output"]
}, Open  ]],
Cell[25113, 698, 1581, 43, 80, "Input"],
Cell[CellGroupData[{
Cell[26719, 745, 1271, 32, 46, "Input"],
Cell[27993, 779, 1054, 32, 60, "Output"],
Cell[29050, 813, 1175, 38, 60, "Output"]
}, Open  ]],
Cell[30240, 854, 2162, 55, 46, "Input"],
Cell[32405, 911, 1661, 43, 63, "Input"],
Cell[34069, 956, 401, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[34495, 968, 971, 18, 28, "Input"],
Cell[35469, 988, 3105, 85, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38611, 1078, 1020, 21, 28, "Input"],
Cell[39634, 1101, 1779, 50, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41450, 1156, 610, 10, 28, "Input"],
Cell[42063, 1168, 4102, 114, 92, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46202, 1287, 3006, 90, 124, "Input"],
Cell[49211, 1379, 160, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49408, 1386, 1410, 42, 68, "Input"],
Cell[50821, 1430, 123, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50981, 1437, 1134, 37, 53, "Input"],
Cell[52118, 1476, 187, 5, 81, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> inf-energy-limit-thermal-other.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     47388,       1332]
NotebookOptionsPosition[     45787,       1275]
NotebookOutlinePosition[     46197,       1293]
CellTagsIndexPosition[     46154,       1290]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Mu]", ",", "\[Eta]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]", ">=", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"\[Eta]", "<", "1"}], ",", 
     RowBox[{"\[Eta]", ">", "0"}], ",", 
     RowBox[{"\[Omega]", ">", 
      RowBox[{"1", "/", "2"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.664276989787215*^9, 3.6642769917969027`*^9}, {
   3.664278323847293*^9, 3.664278324454211*^9}, {3.664278375174838*^9, 
   3.6642784410423107`*^9}, {3.66428856544062*^9, 3.664288568176792*^9}, {
   3.6642887277993793`*^9, 3.66428873238942*^9}, {3.664288856375951*^9, 
   3.664288869959517*^9}, {3.6642889162714863`*^9, 3.664288925639556*^9}, {
   3.664289009616261*^9, 3.6642890112942133`*^9}, {3.664289113746071*^9, 
   3.6642891148884487`*^9}, 3.664291440423218*^9, {3.66429178177768*^9, 
   3.6642917922783012`*^9}, {3.66432367802623*^9, 3.6643236873603277`*^9}, {
   3.66432375340027*^9, 3.66432376075848*^9}, {3.664323810391493*^9, 
   3.664323832174087*^9}, {3.664324108035469*^9, 3.66432410844309*^9}, {
   3.6643241776120768`*^9, 3.664324216203421*^9}, {3.6643567516939983`*^9, 
   3.664356754925111*^9}, {3.664356835926283*^9, 3.6643568363736477`*^9}, {
   3.664528810084187*^9, 3.664528820786354*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.664289285616015*^9, 3.664289296478428*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a1", " ", "=", " ", "\[Mu]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b1", "=", 
   RowBox[{
    RowBox[{"\[Eta]", "*", "\[Mu]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}], "*", "\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"\[Eta]", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Mu]", "^", "2"}], " ", "-", " ", 
        RowBox[{"1", "/", "4"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y1", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a1", "+", "b1"}], ")"}], "^", "2"}], " ", "-", " ", 
     RowBox[{"4", 
      RowBox[{"c1", "^", "2"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.664278471667016*^9, 3.66427851967518*^9}, {
   3.664278606098403*^9, 3.664278670624646*^9}, {3.664278719630108*^9, 
   3.664278735438694*^9}, 3.6642788165654793`*^9, {3.664284714073494*^9, 
   3.664284717375454*^9}, {3.664291458768855*^9, 3.6642914686389236`*^9}, {
   3.664350545523898*^9, 3.664350578621044*^9}, {3.664356845974613*^9, 
   3.664356854599739*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Nu]11", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], "*", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"y1", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"b1", "-", "a1"}], ")"}]}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]12", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], "*", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"y1", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], " ", "+", " ", 
       RowBox[{"(", 
        RowBox[{"b1", "-", "a1"}], ")"}]}], ")"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.664278828731926*^9, 3.664278886456575*^9}, {
   3.664284604381968*^9, 3.664284608149798*^9}, {3.664284802980793*^9, 
   3.66428480848586*^9}, 3.664291474878076*^9, {3.664311468390388*^9, 
   3.664311501224291*^9}, {3.6643503640339537`*^9, 3.664350398683769*^9}, {
   3.664353928455924*^9, 3.6643539291357403`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"om1plus", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a1", "+", "b1", " ", "+", " ", 
          RowBox[{"y1", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"y1", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"om1minus", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a1", "+", "b1", " ", "-", " ", 
          RowBox[{"y1", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"y1", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.664278828731926*^9, 3.664278886456575*^9}, {
  3.664284604381968*^9, 3.664284608149798*^9}, {3.664284802980793*^9, 
  3.66428494794879*^9}, {3.664288094981941*^9, 3.664288099466037*^9}, {
  3.664291480590562*^9, 3.6642914823184843`*^9}, {3.66431155631712*^9, 
  3.664311568225995*^9}, {3.664325027582926*^9, 3.6643250549987373`*^9}, {
  3.664347348539383*^9, 3.6643473489078627`*^9}, {3.664347389429946*^9, 
  3.6643474170191317`*^9}, {3.664347484596349*^9, 3.6643475893965883`*^9}, {
  3.664347659760703*^9, 3.664347661137618*^9}, {3.6643504451942368`*^9, 
  3.664350455503508*^9}, {3.664352029646902*^9, 3.664352062334141*^9}, {
  3.6643539112386827`*^9, 3.6643539122919073`*^9}, {3.664354739844736*^9, 
  3.6643547415877657`*^9}, {3.664356253838756*^9, 3.664356254837778*^9}, {
  3.664356606789321*^9, 3.664356610177896*^9}, {3.664357413170505*^9, 
  3.6643574455157213`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{"1", "-", "\[Eta]"}]]], "-", 
   FractionBox[
    RowBox[{"\[Eta]", " ", "\[Omega]"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Eta]"}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", "\[Mu]"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Eta]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Eta]"}], ")"}]}], "+", 
     RowBox[{"4", " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Eta]"}], ")"}], 
      RowBox[{"5", "/", "2"}]], " ", 
     SuperscriptBox["\[Mu]", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], "3"],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[
   1], {(1 - $CellContext`\[Eta])^
    Rational[-1, 2], -(1 - $CellContext`\[Eta])^
     Rational[-3, 2] $CellContext`\[Eta] $CellContext`\[Omega], 
    Rational[1, 8] (1 - $CellContext`\[Eta])^
     Rational[-5, 2] (-$CellContext`\[Eta] (1 + $CellContext`\[Eta]) + 
     4 $CellContext`\[Eta] (3 + 
       2 $CellContext`\[Eta]) $CellContext`\[Omega]^2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.664324229571823*^9, 3.664325056502754*^9, 3.6643474188951883`*^9, {
   3.664347487131381*^9, 3.664347552806107*^9}, 3.664347590711287*^9, 
   3.664347677192123*^9, {3.664350449185588*^9, 3.664350457104383*^9}, 
   3.6643520418233852`*^9, 3.664353930931035*^9, 3.6643547695958977`*^9, 
   3.664356256140889*^9, 3.664356616082951*^9, 3.664356859578333*^9, 
   3.664357415252019*^9, 3.664357451710655*^9, 3.664528830954734*^9, 
   3.664528909872921*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", "\[Eta]"]}]]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"-", 
       FractionBox["\[Eta]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "3"]]}]], " ", 
     "\[Omega]"}], "\[Mu]"], "+", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"-", 
       FractionBox["\[Eta]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]"}]]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "\[Eta]", "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "\[Eta]"}]}], ")"}], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Mu]", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], "3"],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[
   1], {(-1 + $CellContext`\[Eta]^(-1))^
    Rational[-1, 2], -(-(-1 + $CellContext`\[Eta])^(-3) $CellContext`\[Eta])^
     Rational[1, 2] $CellContext`\[Omega], 
    Rational[1, 
      8] (-1 + $CellContext`\[Eta])^(-2) (-(-1 + $CellContext`\[Eta])^(-1) \
$CellContext`\[Eta])^Rational[1, 2] (-1 - $CellContext`\[Eta] + 
     4 (2 + 3 $CellContext`\[Eta]) $CellContext`\[Omega]^2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.664324229571823*^9, 3.664325056502754*^9, 3.6643474188951883`*^9, {
   3.664347487131381*^9, 3.664347552806107*^9}, 3.664347590711287*^9, 
   3.664347677192123*^9, {3.664350449185588*^9, 3.664350457104383*^9}, 
   3.6643520418233852`*^9, 3.664353930931035*^9, 3.6643547695958977`*^9, 
   3.664356256140889*^9, 3.664356616082951*^9, 3.664356859578333*^9, 
   3.664357415252019*^9, 3.664357451710655*^9, 3.664528830954734*^9, 
   3.664528909874872*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhosymprot", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"om1plus", ",", "om1minus"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"om1minus", ",", "om1plus"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhocov", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", "c1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c1", ",", "b1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"cothDrho", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"rhosymprot", ".", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ArcCoth", "[", 
        RowBox[{"2", "*", "\[Nu]11"}], "]"}], ",", 
       RowBox[{"ArcCoth", "[", 
        RowBox[{"2", "*", "\[Nu]12"}], "]"}]}], "}"}], "]"}], ".", 
    "rhosymprot"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.664278828731926*^9, 3.664278886456575*^9}, {
   3.664284604381968*^9, 3.664284608149798*^9}, {3.664284802980793*^9, 
   3.66428494794879*^9}, {3.664288094981941*^9, 3.664288162023655*^9}, {
   3.6642881947219057`*^9, 3.6642882112090397`*^9}, {3.664288257176264*^9, 
   3.664288413909727*^9}, {3.664290601806676*^9, 3.664290603926066*^9}, {
   3.664291488678835*^9, 3.664291495006207*^9}, {3.664322010103582*^9, 
   3.664322022742478*^9}, 3.664347594837117*^9, {3.664350497525181*^9, 
   3.6643505281485662`*^9}, {3.664350744290908*^9, 3.664350761560369*^9}, {
   3.6643509851654997`*^9, 3.6643509936411123`*^9}, {3.66435206670986*^9, 
   3.664352082804719*^9}, {3.664352129760364*^9, 3.664352132344488*^9}, {
   3.6643521780083847`*^9, 3.66435220132055*^9}, {3.664357435267624*^9, 
   3.6643574354021606`*^9}, {3.664528915692627*^9, 3.664528916196516*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"\[Eta]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox["2", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", "2"], "-", 
         RowBox[{"4", " ", "\[Eta]", " ", "\[Omega]", " ", 
          RowBox[{"ArcCoth", "[", 
           RowBox[{"2", " ", "\[Omega]"}], "]"}]}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", "\[Mu]"}]],
        "+", 
       FractionBox[
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "\[Omega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{"2", " ", "\[Omega]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "\[Mu]"], "]"}], "3"],
        SeriesData[$CellContext`\[Mu], 
         DirectedInfinity[1], {}, 0, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {
       Rational[1, 2] (-1 + $CellContext`\[Eta])^(-1) $CellContext`\[Eta] 
        Log[1 - 2/(1 + 2 $CellContext`\[Omega])], 
        Rational[1, 2] (-1 + $CellContext`\[Eta])^(-2) (
         1 + $CellContext`\[Eta]^2 - 
         4 $CellContext`\[Eta] $CellContext`\[Omega] 
         ArcCoth[2 $CellContext`\[Omega]]), 
        Rational[1, 4] (-1 + $CellContext`\[Eta])^(-3) $CellContext`\[Eta] (
         1 + $CellContext`\[Eta]) (
         6 $CellContext`\[Omega] + (1 - 12 $CellContext`\[Omega]^2) 
          ArcCoth[2 $CellContext`\[Omega]])}, 0, 3, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SqrtBox["\[Eta]"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox["2", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SqrtBox["\[Eta]"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Omega]", " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{"2", " ", "\[Omega]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", "\[Mu]"}]],
        "+", 
       FractionBox[
        RowBox[{
         SqrtBox["\[Eta]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Eta]", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[Eta]"}], ")"}]}]}], ")"}], " ", 
            "\[Omega]"}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["2", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"\[Eta]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Eta]"}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Omega]", "2"]}], "+", 
              RowBox[{"8", " ", "\[Eta]", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[Eta]"}], ")"}], " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox["2", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}]}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "\[Mu]"], "]"}], "3"],
        SeriesData[$CellContext`\[Mu], 
         DirectedInfinity[1], {}, 0, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {
       Rational[1, 2] (-1 + $CellContext`\[Eta])^(-1) $CellContext`\[Eta]^
         Rational[1, 2] Log[1 - 2/(1 + 2 $CellContext`\[Omega])], 
        Rational[1, 2] (-1 + $CellContext`\[Eta])^(-2) $CellContext`\[Eta]^
         Rational[1, 2] (1 + $CellContext`\[Eta]) (1 - 
         2 $CellContext`\[Omega] ArcCoth[2 $CellContext`\[Omega]]), 
        Rational[1, 16] (-1 + $CellContext`\[Eta])^(-3) $CellContext`\[Eta]^
         Rational[1, 2] (
         8 (1 + $CellContext`\[Eta] (
             4 + $CellContext`\[Eta])) $CellContext`\[Omega] + $CellContext`\
\[Eta] Log[
           1 + 2/(-1 + 2 $CellContext`\[Omega])] + (-1 - $CellContext`\[Eta] (
            1 + $CellContext`\[Eta]) + 8 $CellContext`\[Omega]^2 + 
           8 $CellContext`\[Eta] (
             4 + $CellContext`\[Eta]) $CellContext`\[Omega]^2) 
          Log[1 - 2/(1 + 2 $CellContext`\[Omega])])}, 0, 3, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SqrtBox["\[Eta]"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox["2", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SqrtBox["\[Eta]"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Omega]", " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{"2", " ", "\[Omega]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", "\[Mu]"}]],
        "+", 
       FractionBox[
        RowBox[{
         SqrtBox["\[Eta]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Eta]", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[Eta]"}], ")"}]}]}], ")"}], " ", 
            "\[Omega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"16", " ", "\[Eta]", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{"2", " ", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "\[Eta]"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "\[Eta]"}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"\[Eta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "\[Eta]"}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox["2", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}]}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "\[Mu]"], "]"}], "3"],
        SeriesData[$CellContext`\[Mu], 
         DirectedInfinity[1], {}, 0, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {
       Rational[1, 2] (-1 + $CellContext`\[Eta])^(-1) $CellContext`\[Eta]^
         Rational[1, 2] Log[1 - 2/(1 + 2 $CellContext`\[Omega])], 
        Rational[1, 2] (-1 + $CellContext`\[Eta])^(-2) $CellContext`\[Eta]^
         Rational[1, 2] (1 + $CellContext`\[Eta]) (1 - 
         2 $CellContext`\[Omega] ArcCoth[2 $CellContext`\[Omega]]), 
        Rational[1, 16] (-1 + $CellContext`\[Eta])^(-3) $CellContext`\[Eta]^
         Rational[1, 2] (
         8 (1 + $CellContext`\[Eta] (
             4 + $CellContext`\[Eta])) $CellContext`\[Omega] + (2 - 
           16 $CellContext`\[Eta] $CellContext`\[Omega]^2) 
          ArcCoth[2 $CellContext`\[Omega]] + (-$CellContext`\[Eta] (
             2 + $CellContext`\[Eta]) + 
           8 (1 + $CellContext`\[Eta] (
               3 + $CellContext`\[Eta])) $CellContext`\[Omega]^2) 
          Log[1 - 2/(1 + 2 $CellContext`\[Omega])])}, 0, 3, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["2", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Omega]", " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{"2", " ", "\[Omega]"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", "\[Mu]"}]],
        "+", 
       FractionBox[
        RowBox[{"\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "\[Omega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcCoth", "[", 
             RowBox[{"2", " ", "\[Omega]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "\[Mu]"], "]"}], "3"],
        SeriesData[$CellContext`\[Mu], 
         DirectedInfinity[1], {}, 0, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {
       Rational[1, 2] (-1 + $CellContext`\[Eta])^(-1) 
        Log[1 - 2/(1 + 
          2 $CellContext`\[Omega])], (-1 + $CellContext`\[Eta])^(-2) \
$CellContext`\[Eta] (1 - 2 $CellContext`\[Omega] 
         ArcCoth[2 $CellContext`\[Omega]]), 
        Rational[1, 4] (-1 + $CellContext`\[Eta])^(-3) $CellContext`\[Eta] (
         1 + $CellContext`\[Eta]) (
         6 $CellContext`\[Omega] + (1 - 12 $CellContext`\[Omega]^2) 
          ArcCoth[2 $CellContext`\[Omega]])}, 0, 3, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.664352201986478*^9, 3.664352518434103*^9, 3.664353934803134*^9, 
   3.664354771203776*^9, 3.6643562631280003`*^9, 3.6643566256380997`*^9, {
   3.6643574042798758`*^9, 3.6643574373399982`*^9}, 3.66435746995427*^9, {
   3.664528928321845*^9, 3.6645289400718317`*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a2", " ", "=", " ", "\[Mu]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b2", "=", 
   RowBox[{
    RowBox[{"\[Eta]", "*", "\[Mu]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}], "*", "\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Mu]", " ", "-", " ", 
         RowBox[{"1", "/", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Eta]", "*", "\[Mu]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]"}], ")"}], "*", "\[Omega]"}], "-", 
         RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y2", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a2", "+", "b2"}], ")"}], "^", "2"}], " ", "-", " ", 
     RowBox[{"4", 
      RowBox[{"c2", "^", "2"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.664278889309215*^9, 3.664278898247841*^9}, 
   3.664284487197783*^9, {3.66428461244663*^9, 3.6642846286653833`*^9}, {
   3.664284742990904*^9, 3.664284774694189*^9}, {3.664291502126405*^9, 
   3.6642915074701777`*^9}, {3.664350536236847*^9, 3.664350539628621*^9}, {
   3.664350584318241*^9, 3.6643506008462553`*^9}, {3.6643575181376057`*^9, 
   3.664357534272026*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Nu]21", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "*", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"y2", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"b2", "-", "a2"}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Nu]22", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "*", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"y2", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{"b2", "-", "a2"}], ")"}]}], ")"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.664284488908532*^9, 3.66428448891967*^9}, {
  3.6642845754940853`*^9, 3.664284579474984*^9}, {3.6642847779027243`*^9, 
  3.6642847959737473`*^9}, {3.664291510949882*^9, 3.6642915115176973`*^9}, {
  3.664312696766787*^9, 3.6643127085580378`*^9}, {3.664350192246039*^9, 
  3.66435025294802*^9}, {3.664350616710848*^9, 3.664350682842165*^9}, {
  3.6643539407852573`*^9, 3.664353941632174*^9}, {3.6643547469384108`*^9, 
  3.664354748089879*^9}, {3.664356271718913*^9, 3.664356298458178*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"\[Mu]", "-", 
    RowBox[{"\[Eta]", " ", "\[Mu]"}], "-", "\[Omega]", "+", 
    RowBox[{"\[Eta]", " ", "\[Omega]"}], "+", 
    SqrtBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "\[Mu]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         RowBox[{"\[Eta]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", "-", "\[Omega]"}], ")"}]}], "+", "\[Omega]"}], 
        ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Mu]", "+", 
         RowBox[{"\[Eta]", " ", "\[Mu]"}], "+", "\[Omega]", "-", 
         RowBox[{"\[Eta]", " ", "\[Omega]"}]}], ")"}], "2"]}]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.664356300175852*^9, 3.6643566353133087`*^9, 
  3.664357537942349*^9, 3.664528952147615*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "\[Mu]"}], "+", 
    RowBox[{"\[Eta]", " ", "\[Mu]"}], "+", "\[Omega]", "-", 
    RowBox[{"\[Eta]", " ", "\[Omega]"}], "+", 
    SqrtBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "\[Mu]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         RowBox[{"\[Eta]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", "-", "\[Omega]"}], ")"}]}], "+", "\[Omega]"}], 
        ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Mu]", "+", 
         RowBox[{"\[Eta]", " ", "\[Mu]"}], "+", "\[Omega]", "-", 
         RowBox[{"\[Eta]", " ", "\[Omega]"}]}], ")"}], "2"]}]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.664356300175852*^9, 3.6643566353133087`*^9, 
  3.664357537942349*^9, 3.664528952212858*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"om2plus", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a2", "+", "b2", " ", "+", " ", 
           RowBox[{"y2", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"y2", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"om2minus", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a2", "+", "b2", " ", "-", " ", 
           RowBox[{"y2", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"y2", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6642849594774733`*^9, 3.664284988139841*^9}, 
   3.664288425255189*^9, 3.664289026886438*^9, {3.664289659934794*^9, 
   3.664289660014412*^9}, {3.664291516269835*^9, 3.664291517653799*^9}, {
   3.664312790949603*^9, 3.664312807419653*^9}, {3.664325086614523*^9, 
   3.664325096222859*^9}, {3.664347610964274*^9, 3.664347634338328*^9}, {
   3.6643476647929173`*^9, 3.6643476665603437`*^9}, {3.664350685195043*^9, 
   3.664350686202428*^9}, {3.6643539439207363`*^9, 3.6643539448560963`*^9}, {
   3.6643547497867002`*^9, 3.664354750890376*^9}, {3.664356305227538*^9, 
   3.664356306195168*^9}, {3.6643566415615788`*^9, 3.664356642497348*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigsymprot", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"om2plus", ",", "om2minus"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"om2minus", ",", "om2plus"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigcov", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a2", ",", "c2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c2", ",", "b2"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cothDsig", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"sigsymprot", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ArcCoth", "[", 
           RowBox[{"2", "*", "\[Nu]21"}], "]"}], ",", 
          RowBox[{"ArcCoth", "[", 
           RowBox[{"2", "*", "\[Nu]22"}], "]"}]}], "}"}], "]"}], ".", 
       "sigsymprot"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6642884291237803`*^9, 3.664288434053279*^9}, {
   3.664288469788034*^9, 3.664288471259828*^9}, {3.664289030238782*^9, 
   3.664289075767249*^9}, {3.664289199717319*^9, 3.664289201570413*^9}, 
   3.664291522246142*^9, {3.664322039710807*^9, 3.664322045109962*^9}, {
   3.664350695473983*^9, 3.664350712978554*^9}, 3.664350765600322*^9, {
   3.66435395310495*^9, 3.664353953189554*^9}, {3.6643547539704113`*^9, 
   3.6643547540553007`*^9}, {3.6643563143708563`*^9, 3.664356314432376*^9}, {
   3.664356647953088*^9, 3.6643566480168667`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Deltaprime", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"cothDrho", "-", "cothDsig"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6642884665470343`*^9, 3.664288466604412*^9}, {
   3.664289224851955*^9, 3.6642892609266443`*^9}, 3.6643243705355177`*^9, 
   3.6643245630374823`*^9, {3.664350768966296*^9, 3.6643507754782257`*^9}, 
   3.664351074933002*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Var1", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"4", "*", 
    RowBox[{"Tr", "[", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{
       RowBox[{"Z", ".", "Deltaprime", ".", "Z", ".", "rhocov"}], ",", "2"}], 
      "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.6642892632572727`*^9, {3.6642893225453453`*^9, 3.664289325836871*^9}, {
   3.664289389794598*^9, 3.6642896011757193`*^9}, {3.66428973025239*^9, 
   3.664289734858831*^9}, 3.66429060847173*^9, 3.6642907228567257`*^9, {
   3.664311634710182*^9, 3.6643116428434477`*^9}, {3.6643124866206207`*^9, 
   3.664312492562262*^9}, {3.664312586571162*^9, 3.66431263765714*^9}, {
   3.6643128389900084`*^9, 3.664312868469905*^9}, {3.6643222292858877`*^9, 
   3.6643222472859077`*^9}, 3.664324568044038*^9, 3.664324767256742*^9, {
   3.664324833158136*^9, 3.6643248376042433`*^9}, {3.664347748617344*^9, 
   3.664347750344842*^9}, {3.664350792262719*^9, 3.664350794404806*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Omega]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"\[Eta]", "+", 
       FractionBox[
        RowBox[{"2", " ", "\[Eta]"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}], "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], "1"],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[
   1], {$CellContext`\[Omega]^2 
    Log[$CellContext`\[Eta] + 
       2 $CellContext`\[Eta]/(-1 + 2 $CellContext`\[Omega])]^2}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.664325013501216*^9, 3.66432512208661*^9, 3.66434764446471*^9, 
   3.664347745421411*^9, 3.664348083252142*^9, 3.664350290263115*^9, {
   3.664350786423452*^9, 3.664350795050349*^9}, 3.664352525731884*^9, 
   3.664353957174603*^9, 3.6643547766383343`*^9, 3.664356335802525*^9, 
   3.6643566517065477`*^9, 3.664357584795763*^9, 3.66452900839783*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Var2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Tr", "[", 
       RowBox[{"Deltaprime", ".", "Z", ".", "Deltaprime", ".", "Z"}], "]"}]}],
      ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.6642892632572727`*^9, {3.6642893225453453`*^9, 3.664289325836871*^9}, {
   3.664289389794598*^9, 3.6642896011757193`*^9}, {3.66428973025239*^9, 
   3.664289734858831*^9}, 3.66429060847173*^9, 3.6642907228567257`*^9, {
   3.664311634710182*^9, 3.6643116428434477`*^9}, {3.6643124866206207`*^9, 
   3.664312492562262*^9}, {3.664312586571162*^9, 3.66431263765714*^9}, {
   3.664312902197392*^9, 3.6643129049334087`*^9}, {3.664322251980455*^9, 
   3.6643222742284107`*^9}, {3.664350806534362*^9, 3.664350812692699*^9}, {
   3.664528869446525*^9, 3.664528889613957*^9}, {3.664529416911332*^9, 
   3.6645294615109777`*^9}, 3.6645296432548103`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], 
         RowBox[{"\[Eta]", "+", 
          RowBox[{"2", " ", "\[Eta]", " ", "\[Omega]"}]}]], "]"}], "2"], "+", 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Eta]"}], ")"}], " ", "\[Eta]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"\[Eta]", "+", 
          FractionBox[
           RowBox[{"2", " ", "\[Eta]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}], "2"]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], "1"],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[1], {
   Rational[-1, 4] (-1 + $CellContext`\[Eta])^(-2) (
     Log[(-1 + 2 $CellContext`\[Omega])/($CellContext`\[Eta] + 
        2 $CellContext`\[Eta] $CellContext`\[Omega])]^2 + (-2 + $CellContext`\
\[Eta]) $CellContext`\[Eta] 
      Log[$CellContext`\[Eta] + 
         2 $CellContext`\[Eta]/(-1 + 2 $CellContext`\[Omega])]^2)}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.664350807378439*^9, 3.664350813273753*^9}, 
   3.66435253641749*^9, 3.66435396152535*^9, 3.66435477763361*^9, 
   3.664356345728641*^9, 3.66435665460911*^9, 3.664357596592348*^9, {
   3.6645294131723967`*^9, 3.664529462343913*^9}, 3.6645296444568253`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VarSimple", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Var1", "+", "Var2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.664289736610111*^9, 3.664289768834951*^9}, {
   3.664289969293667*^9, 3.6642899791895847`*^9}, {3.664290067730646*^9, 
   3.664290096297451*^9}, 3.664290717159984*^9, {3.664312976886424*^9, 
   3.664312984057766*^9}, {3.664322327508284*^9, 3.664322343292226*^9}, {
   3.664324778786216*^9, 3.6643247902485943`*^9}, {3.664352539434311*^9, 
   3.664352540715818*^9}, {3.664357667276145*^9, 3.664357667723545*^9}, {
   3.664528900792041*^9, 3.664528901461713*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], 
         RowBox[{"\[Eta]", "+", 
          RowBox[{"2", " ", "\[Eta]", " ", "\[Omega]"}]}]], "]"}], "2"]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}], 
        "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"\[Eta]", "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Eta]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}], "2"]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], "1"],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[1], {
   Rational[1, 4] (-1 + $CellContext`\[Eta])^(-2) (-
      Log[(-1 + 2 $CellContext`\[Omega])/($CellContext`\[Eta] + 
         2 $CellContext`\[Eta] $CellContext`\[Omega])]^2 + (-(-2 + \
$CellContext`\[Eta]) $CellContext`\[Eta] + 
       4 (-1 + $CellContext`\[Eta])^2 $CellContext`\[Omega]^2) 
      Log[$CellContext`\[Eta] + 
         2 $CellContext`\[Eta]/(-1 + 2 $CellContext`\[Omega])]^2)}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.664352541417487*^9, 3.664353966427064*^9, 
  3.664354777927442*^9, 3.66435635875184*^9, 3.66435666349226*^9, 
  3.664357622971161*^9, 3.6643576697239733`*^9, 3.664529466471664*^9, 
  3.664529646534822*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], 
         RowBox[{"\[Eta]", "+", 
          RowBox[{"2", " ", "\[Eta]", " ", "\[Omega]"}]}]], "]"}], "2"]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}], 
        "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"\[Eta]", "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Eta]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Omega]"}]}]]}], "]"}], "2"]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}]], ",", 
   RowBox[{"\[Omega]", "\[Rule]", 
    RowBox[{"1", "/", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.664358127431126*^9, 3.664358157582724*^9}, {
   3.664529503769041*^9, 3.664529506174801*^9}, 3.664529570396078*^9, 
   3.6645296583580313`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.664358158681469*^9, 3.664529507604828*^9, 
  3.66452957156715*^9, 3.664529659451193*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Eta]"}], ")"}]}], " ", "\[Eta]"}], 
        "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}], ")"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.664529912763082*^9, 3.664529937080113*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], "+", 
  SuperscriptBox["\[Omega]", "2"]}]], "Output",
 CellChangeTimes->{3.6645299375377817`*^9}]
}, Open  ]]
},
WindowSize->{1398, 855},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1372, 26, 46, "Input"],
Cell[1932, 48, 321, 10, 28, "Input"],
Cell[2256, 60, 1398, 40, 80, "Input"],
Cell[3657, 102, 1157, 33, 46, "Input"],
Cell[CellGroupData[{
Cell[4839, 139, 2328, 57, 46, "Input"],
Cell[7170, 198, 1998, 54, 61, "Output"],
Cell[9171, 254, 2222, 63, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11430, 322, 1793, 41, 63, "Input"],
Cell[13226, 365, 12758, 337, 212, "Output"]
}, Open  ]],
Cell[25999, 705, 1553, 43, 80, "Input"],
Cell[CellGroupData[{
Cell[27577, 752, 1271, 32, 46, "Input"],
Cell[28851, 786, 1005, 30, 60, "Output"],
Cell[29859, 818, 1025, 31, 60, "Output"]
}, Open  ]],
Cell[30899, 852, 2162, 55, 46, "Input"],
Cell[33064, 909, 1661, 43, 63, "Input"],
Cell[34728, 954, 401, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[35154, 966, 971, 18, 28, "Input"],
Cell[36128, 986, 1162, 31, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37327, 1022, 1020, 21, 28, "Input"],
Cell[38350, 1045, 1854, 51, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40241, 1101, 610, 10, 28, "Input"],
Cell[40854, 1113, 2179, 63, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43070, 1181, 1498, 47, 64, "Input"],
Cell[44571, 1230, 138, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44746, 1237, 857, 28, 52, "Input"],
Cell[45606, 1267, 165, 5, 81, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

